EmbodiedEvo: Self-Evolving Coding Agent For Physical Intelligence

Coding agents can construct executable programs and revise them through feedback, offering a foundation for embodied control without target-task fine-tuning. Through a programmatic robot interface, the agent observes the scene, executes control programs, and adapts them to the resulting physical state, serving as the closed-loop policy. However, this within-episode adaptation does not automatically preserve experience across scenes. Our trajectory analysis shows that agents spend interaction and inference budgets establishing effective operations and identifying their preconditions, while fresh agents cannot reuse these discoveries. This motivates EmbodiedEvo, a self-evolving coding agent that distills physical feedback into reusable code Skills and diagnostic Lessons. Experience is acquired on one Playground scene per task, then frozen for independent agents in unseen scenes, without updating model weights. On RoboDojo-Sim, EmbodiedEvo achieves an average score of 44.48 and a success rate of 37.82\%, surpassing all officially verified results. Paired tests show the largest gains on memory-dependent tasks and successful reuse of coordinated procedures, while fine contact control remains difficult. Experience from stronger models also improves weaker executors: Astra's experience raises Sol and Luna's success rates by 8.86 and 5.50 percentage points over no experience. Compared with raw interaction history, Skills and Lessons achieve comparable task performance at 53.0\% lower execution cost.

==> ccfa-workfiles/experiments/current-results/agent-trace/code/02.py <==
def move_ee(arm, target, gripper, max_steps=30, position_tolerance=0.0015, orientation_tolerance=0.01, min_steps=3, max_translation_step=0.012):
    """Reach an absolute EE target, hold the opposite arm, and stop on feedback."""
    obs = get_observation()
    other = 'right' if arm == 'left' else 'left'
    held = list(obs['state'][other + '_ee_pose'])
    held_grip = list(obs['state'][other + '_ee_joint_state'])
    previous_error = None
    stalled = 0
    for count in range(max_steps):
        current = obs['state'][arm + '_ee_pose']
        distance = sum((target[j] - current[j]) ** 2 for j in range(3)) ** 0.5
        commanded = list(target)
        if max_translation_step is not None and distance > max_translation_step:
            for j in range(3):
                commanded[j] = current[j] + (target[j] - current[j]) * max_translation_step / distance
        action = {arm + '_ee_pose': commanded, other + '_ee_pose': held,
                  arm + '_ee_joint_state': [gripper], other + '_ee_joint_state': held_grip}
        obs, reward, terminated, truncated, info = step(action)
        actual = obs['state'][arm + '_ee_pose']
        error = sum((actual[j] - target[j]) ** 2 for j in range(3)) ** 0.5
        qdot = abs(sum(actual[j] * target[j] for j in range(3, 7)))
        if terminated or truncated:
            return obs, {'steps': count + 1, 'position_error': error, 'terminated': terminated, 'truncated': truncated, 'success': info.get('success', False)}
        if count + 1 >= min_steps and error <= position_tolerance and 1 - qdot <= orientation_tolerance:
            return obs, {'steps': count + 1, 'position_error': error, 'reached': True}
        if previous_error is not None and abs(previous_error - error) < 0.00001:
            stalled += 1
        else:
            stalled = 0
        if stalled >= 8 and count + 1 >= min_steps:
            return obs, {'steps': count + 1, 'position_error': error, 'stalled': True}
        previous_error = error
    return obs, {'steps': max_steps, 'position_error': error, 'reached': False}


def pick_from_above(arm, grasp_pose, lift_z, action_budget, grip_dwell=12, descend_step=0.010, lift_step=0.008, alignment_tolerance=0.003):
    """Pick from an already aligned hover; return for visual retention verification."""
    obs = get_observation()
    current = obs['state'][arm + '_ee_pose']
    lateral_error = sum((current[j] - grasp_pose[j]) ** 2 for j in range(2)) ** 0.5
    if lateral_error > alignment_tolerance or current[2] < grasp_pose[2]:
        return obs, {'error': 'requires_aligned_hover', 'steps': 0}
    used = 0
    stages = [('descend', list(grasp_pose), 1.0, 3, descend_step),
              ('close', list(grasp_pose), 0.0, grip_dwell, descend_step)]
    raised = list(grasp_pose)
    raised[2] = lift_z
    stages.append(('lift', raised, 0.0, 3, lift_step))
    for name, target, grip, dwell, speed in stages:
        remaining = action_budget - used
        if remaining < dwell:
            return obs, {'error': 'budget_exhausted', 'stage': name, 'steps': used}
        obs, result = move_ee(arm, target, grip, max_steps=remaining, min_steps=dwell, max_translation_step=speed)
        used += result['steps']
        if not result.get('reached', False):
            return obs, {'stage': name, 'steps': used, 'motion': result}
    return obs, {'stage': 'lifted_needs_visual_check', 'steps': used, 'gripper': obs['state'][arm + '_ee_joint_state']}


# Orange must form the base, with blue and then yellow above it, before returning home.
# Save home joints and approach orange at a raised pose to calibrate its location safely.
obs = get_observation()
home = {k:list(v) for k,v in obs['state'].items() if k.endswith('joint_state')}
down = [0.5,-0.5,0.5,0.5]
obs, result = move_ee('left', [-0.20,-0.10,1.10]+down, 1.0, max_steps=45)
print(result)
print(obs['state'])


==> ccfa-workfiles/experiments/current-results/agent-trace/code/03.py <==
# Orange is left and forward of the wrist's calibrated grasp alignment at this height.
# Shift the raised left gripper toward it before descending.
obs, result = move_ee('left', [-0.225,-0.17,1.10]+down, 1.0, max_steps=12)
print(result)


==> ccfa-workfiles/experiments/current-results/agent-trace/code/04.py <==
# The raised wrist view localizes orange near (-0.231, -0.188).
# Align precisely, then use the validated low grasp and slow vertical lift before checking retention.
obs, result = move_ee('left', [-0.231,-0.188,1.10]+down, 1.0, max_steps=6)
print('alignment', result)
if result.get('reached', False):
    obs, result = pick_from_above('left', [-0.231,-0.188,0.925]+down, 1.065, action_budget=52)
    print('pick', result)
print(obs['state']['left_ee_pose'])


==> ccfa-workfiles/experiments/current-results/agent-trace/code/05.py <==
# Orange is visibly retained between the left fingers after lifting.
# Carry it slowly toward a central base location while keeping clearance above the table.
base_xy = [-0.035,-0.188]
obs, result = move_ee('left', base_xy+[1.045]+down, 0.0, max_steps=34, max_translation_step=0.008)
print(result)
print(obs['state']['left_ee_pose'])


==> ccfa-workfiles/experiments/current-results/agent-trace/code/06.py <==
# Orange remains held at the central location with clear table space below.
# Lower it to table height, release with a dwell, then withdraw vertically.
obs, result = move_ee('left', base_xy+[0.928]+down, 0.0, max_steps=23, max_translation_step=0.008)
print('lower', result)
if result.get('reached', False):
    obs, result = move_ee('left', base_xy+[0.928]+down, 1.0, max_steps=8, min_steps=8)
    print('release', result)
    if not result.get('terminated', False) and not result.get('truncated', False):
        obs, result = move_ee('left', base_xy+[1.065]+down, 1.0, max_steps=15, max_translation_step=0.018)
        print('retreat', result)


==> ccfa-workfiles/experiments/current-results/agent-trace/code/07.py <==
# Orange is stable on the table, and blue is next in the stack.
# Move the empty left arm aside while the right arm approaches blue at safe clearance.
def move_both(left_target, right_target, max_steps=25, speed=0.022):
    obs = get_observation()
    for count in range(max_steps):
        action = {'left_ee_joint_state':[1.0], 'right_ee_joint_state':[1.0]}
        for arm, target in [('left',left_target),('right',right_target)]:
            cur = obs['state'][arm+'_ee_pose']
            delta = sum((target[j]-cur[j])**2 for j in range(3))**0.5
            cmd = list(target)
            if delta > speed:
                for j in range(3):
                    cmd[j] = cur[j]+(target[j]-cur[j])*speed/delta
            action[arm+'_ee_pose'] = cmd
        obs, reward, terminated, truncated, info = step(action)
        if terminated or truncated:
            return obs, {'steps':count+1,'terminated':terminated,'truncated':truncated,'success':info.get('success',False)}
        errors = [sum((target[j]-obs['state'][arm+'_ee_pose'][j])**2 for j in range(3))**0.5 for arm,target in [('left',left_target),('right',right_target)]]
        if count >= 2 and max(errors)<0.0015:
            return obs, {'steps':count+1,'errors':errors,'reached':True}
    return obs, {'steps':max_steps,'errors':errors}
obs, result = move_both([-0.24,-0.24,1.065]+down, [0.25,-0.16,1.065]+down, max_steps=22)
print(result)
print(obs['state']['right_ee_pose'])


==> ccfa-workfiles/experiments/current-results/agent-trace/code/08.py <==
# Blue is slightly right and forward of the calibrated wrist alignment.
# Correct the raised pose, grasp at table height, and lift slowly to verify retention.
blue_xy = [0.2575,-0.166]
obs, result = move_ee('right', blue_xy+[1.065]+down, 1.0, max_steps=5)
print('align',result)
if result.get('reached',False):
    obs, result = pick_from_above('right', blue_xy+[0.925]+down, 1.045, action_budget=48)
    print('pick',result)


==> ccfa-workfiles/experiments/current-results/agent-trace/code/09.py <==
# Blue is visibly retained after lifting, and orange is stable at the central base.
# Carry blue at the tested loaded speed to the base alignment for a second-layer placement.
obs, result = move_ee('right', base_xy+[1.045]+down, 0.0, max_steps=46, max_translation_step=0.008)
print(result)
print(obs['state']['right_ee_pose'])


==> ccfa-workfiles/experiments/current-results/agent-trace/code/10.py <==
# Blue remains held directly above orange, with the wrist alignment matching the calibrated reference.
# Lower to the second-layer release height, open, and retreat vertically to inspect the stack.
obs, result = move_ee('right', base_xy+[0.968]+down, 0.0, max_steps=23, max_translation_step=0.005)
print('lower',result)
if result.get('reached',False):
    obs, result = move_ee('right', base_xy+[0.968]+down, 1.0, max_steps=8, min_steps=8)
    print('release',result)
    if not result.get('terminated',False) and not result.get('truncated',False):
        obs, result = move_ee('right', base_xy+[1.075]+down, 1.0, max_steps=10, max_translation_step=0.018)
        print('retreat',result)


==> ccfa-workfiles/experiments/current-results/agent-trace/code/11.py <==
# Blue is stable on orange, leaving yellow as the final layer.
# Move the empty right arm clear while aligning the left arm above yellow for visual calibration.
obs, result = move_both([-0.05,-0.09,1.065]+down, [0.24,-0.24,1.075]+down, max_steps=20)
print(result)


==> ccfa-workfiles/experiments/current-results/agent-trace/code/12.py <==
# Yellow is slightly left and forward of the table-height wrist alignment reference.
# Correct its center, grasp low, and lift vertically with clearance above the two-block stack.
yellow_xy = [-0.0535,-0.110]
obs, result = move_ee('left', yellow_xy+[1.065]+down, 1.0, max_steps=5)
print('align',result)
if result.get('reached',False):
    obs, result = pick_from_above('left', yellow_xy+[0.925]+down, 1.045, action_budget=48)
    print('pick',result)


==> ccfa-workfiles/experiments/current-results/agent-trace/code/13.py <==
# Yellow is visibly retained, and the orange-blue stack remains upright.
# Carry yellow over the measured stack center with the tested slow translation limit.
top_xy = [-0.033,-0.188]
obs, result = move_ee('left', top_xy+[1.045]+down, 0.0, max_steps=15, max_translation_step=0.008)
print(result)


==> ccfa-workfiles/experiments/current-results/agent-trace/code/14.py <==
# Yellow is held over the actual blue top block, with orange supporting the stack.
# Place the final layer slowly, release, and retreat before the home-return check.
obs, result = move_ee('left', top_xy+[1.008]+down, 0.0, max_steps=13, max_translation_step=0.004)
print('lower',result)
if result.get('reached',False):
    obs, result = move_ee('left', top_xy+[1.008]+down, 1.0, max_steps=8, min_steps=8)
    print('release',result)
    if not result.get('terminated',False) and not result.get('truncated',False):
        obs, result = move_ee('left', top_xy+[1.11]+down, 1.0, max_steps=9, max_translation_step=0.018)
        print('retreat',result)


==> ccfa-workfiles/experiments/current-results/agent-trace/code/15.py <==
# The camera shows a stable orange-blue-yellow stack after release and vertical withdrawal.
# Return both arms to the saved starting joints and stop as soon as the official check terminates.
for i in range(15):
    obs, reward, terminated, truncated, info = step(home)
    if terminated or truncated:
        print({'steps':i+1,'reward':reward,'terminated':terminated,'truncated':truncated,'success':info.get('success',False)})
        break
print(obs['state'])

